Theory of Spin-Dependent Electron Transfer Dynamics at Ar/Co(0001) and Ar/Fe(110) Interfaces

Recent core-hole-clock experiments [Phys. Rev. Lett. $\textbf{112}$, 086801 (2014)] showed that the spin dependence of electron injection times at Ar/Co(0001) and Ar/Fe(110) interfaces is at variance with the expectations based on previous calculations for related systems. Here we reconcile theory and experiment, and demonstrate that the observed dependence is rooted in the details of the spin-split surface band structures. Our ab initio calculations back that minority electrons are injected significantly faster than majority electrons in line with the experimentally reported ultrashort injection times. The dynamics is particularly sensitive to the size (in reciprocal-space) of the projected band gaps around $\overline{\Gamma}$ for both substrates at the resonance energies. A simple tunneling model incorporating the spin-dependent gap sizes further supports these findings.

==> fig/replace_links.sh <==
for i in $(find . -type l); do
    cp -L $i ${i}_new
    mv ${i}_new $i
    done

